PiSSA: Principal Singular Values and Singular Vectors Adaptation of Large Language Models

To parameter-efficiently fine-tune (PEFT) large language models (LLMs), the low-rank adaptation (LoRA) method approximates the model changes $\Delta W \in \mathbb{R}^{m \times n}$ through the product of two matrices $A \in \mathbb{R}^{m \times r}$ and $B \in \mathbb{R}^{r \times n}$, where $r \ll \min(m, n)$, $A$ is initialized with Gaussian noise, and $B$ with zeros. LoRA freezes the original model $W$ and updates the "Noise & Zero" adapter, which may lead to slow convergence. To overcome this limitation, we introduce Principal Singular values and Singular vectors Adaptation (PiSSA). PiSSA shares the same architecture as LoRA, but initializes the adaptor matrices $A$ and $B$ with the principal components of the original matrix $W$, and put the remaining components into a residual matrix $W^{res} \in \mathbb{R}^{m \times n}$ which is frozen during fine-tuning. Compared to LoRA, PiSSA updates the principal components while freezing the "residual" parts, allowing faster convergence and enhanced performance. Comparative experiments of PiSSA and LoRA across 12 different models, ranging from 184M to 70B, encompassing 5 NLG and 8 NLU tasks, reveal that PiSSA consistently outperforms LoRA under identical experimental setups. On the GSM8K benchmark, Mistral-7B fine-tuned with PiSSA achieves an accuracy of 72.86%, surpassing LoRA's 67.7% by 5.16%. Due to the same architecture, PiSSA is also compatible with quantization to further reduce the memory requirement of fine-tuning. Compared to QLoRA, QPiSSA exhibits smaller quantization errors in the initial stages. Fine-tuning LLaMA-3-70B on GSM8K, QPiSSA attains an accuracy of 86.05%, exceeding the performances of QLoRA at 81.73%. Leveraging a fast SVD technique, PiSSA can be initialized in only a few seconds, presenting a negligible cost for transitioning from LoRA to PiSSA. Code is available at https://github.com/GraphPKU/PiSSA.

==> imgs/more_steps_llama2_gemma_mixtral.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "from mpl_toolkits.axes_grid1.inset_locator import inset_axes\n",
    "import json"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x700 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "with open(\"llama-2-7b/full_finetune-llama-7b-bf16-3epoch.json\") as f:\n",
    "    full_bf16 = json.load(f)\n",
    "with open(\"llama-2-7b/full_finetune-llama-7b-fp32-3epoch.json\") as f:\n",
    "    full_fp32 = json.load(f)\n",
    "with open(\"llama-2-7b/lora-llama-2-7b-r128.json\") as f:\n",
    "    lora = json.load(f)\n",
    "with open(\"llama-2-7b/pissa-llama-2-7b-r128-3epoch.json\") as f:\n",
    "    pissa = json.load(f)\n",
    "    \n",
    "fig, axs = plt.subplots(figsize=(7, 7))\n",
    "axs.plot([lh[\"loss\"] for lh in lora[\"log_history\"][:-1:100]], label=\"LoRA\")#,color=\"#FF8C00\")\n",
    "axs.plot([lh[\"loss\"] for lh in pissa[\"log_history\"][:-1:100]], label=\"PISSA\")#,color=\"#a50f15\")\n",
    "axs.plot([lh[\"loss\"] for lh in full_bf16[\"log_history\"][:-1:100]], label=\"Full Finetune\")#,color='#32CD32')\n",
    "#axs.plot([lh[\"loss\"] for lh in full_fp32[\"log_history\"][:-1:100]], label=\"Full Finetune\",color='#2ca02c')\n",
    "axs.set_xlabel(\"Steps\")\n",
    "axs.set_ylabel(\"MetaMathQA Loss\")\n",
    "    \n",
    "axins = inset_axes(axs, width=\"75%\", height=\"50%\", loc=\"upper right\")\n",
    "axins.plot([lh[\"loss\"] for lh in lora[\"log_history\"][:100]], label=\"LoRA\")#,color=\"#FF8C00\")\n",
    "axins.plot([lh[\"loss\"] for lh in pissa[\"log_history\"][:100]], label=\"PiSSA\")#,color=\"#a50f15\")\n",
    "axins.plot([lh[\"loss\"] for lh in full_bf16[\"log_history\"][:100]], label=\"Full Finetune\")#,color='#32CD32')\n",
    "#axins.plot([lh[\"loss\"] for lh in full_fp32[\"log_history\"][:100]], label=\"Full Finetune\",color='#2ca02c')\n",
    "axins.set_xlabel(\"The First 100 Steps\")\n",
    "axins.set_ylabel(\"MetaMathQA Loss\")\n",
    "axins.legend()\n",
    "\n",
    "axs.set_xticks([j * 10 for j in range(10)])\n",
    "axs.set_xticklabels([j * 1000 for j in range(10)])\n",
    "plt.savefig(\"more_step_loss_llama2.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 42,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x700 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "with open(\"gemma-7b/full_finetune-gemma-7b-bf16-3epoch.json\") as f:\n",
    "    full_bf16 = json.load(f)\n",
    "with open(\"gemma-7b/full_finetune-gemma-7b-fp32-3epoch.json\") as f:\n",
    "    full_fp32 = json.load(f)\n",
    "with open(\"gemma-7b/lora-gemma-7b-r64-3epoch.json\") as f:\n",
    "    lora = json.load(f)\n",
    "with open(\"gemma-7b/pissa-gemma-7b-r64-3epoch.json\") as f:\n",
    "    pissa = json.load(f)\n",
    "    \n",
    "fig, axs = plt.subplots(figsize=(7, 7))\n",
    "axs.plot([lh[\"loss\"] for lh in lora[\"log_history\"][:-1:100]], label=\"LoRA\")#,color=\"#FF8C00\")\n",
    "axs.plot([lh[\"loss\"] for lh in pissa[\"log_history\"][:-1:100]], label=\"PISSA\")#,color=\"#a50f15\")\n",
    "axs.plot([lh[\"loss\"] for lh in full_bf16[\"log_history\"][:-1:100]], label=\"Full Finetune\")#,color='#32CD32')\n",
    "#axs.plot([lh[\"loss\"] for lh in full_fp32[\"log_history\"][:-1:100]], label=\"Full Finetune\",color='#2ca02c')\n",
    "#axs.set_ylim((0.08,0.4))\n",
    "axs.set_xlabel(\"Steps\")\n",
    "axs.set_ylabel(\"MetaMathQA Loss\")\n",
    "    \n",
    "axins = inset_axes(axs, width=\"75%\", height=\"50%\", loc=\"upper right\")\n",
    "axins.plot([lh[\"loss\"] for lh in lora[\"log_history\"][:100]], label=\"LoRA\")#,color=\"#FF8C00\")\n",
    "axins.plot([lh[\"loss\"] for lh in pissa[\"log_history\"][:100]], label=\"PiSSA\")#,color=\"#a50f15\")\n",
    "axins.plot([lh[\"loss\"] for lh in full_bf16[\"log_history\"][:100]], label=\"Full Finetune\")#,color='#32CD32')\n",
    "#axins.plot([lh[\"loss\"] for lh in full_fp32[\"log_history\"][:100]], label=\"Full Finetune\",color='#2ca02c')\n",
    "axins.set_xlabel(\"The First 100 Steps\")\n",
    "axins.set_ylabel(\"MetaMathQA Loss\")\n",
    "axins.legend()\n",
    "\n",
    "axs.set_xticks([j * 10 for j in range(10)])\n",
    "axs.set_xticklabels([j * 1000 for j in range(10)])\n",
    "plt.savefig(\"more_step_loss_gemma.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 43,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x700 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "with open(\"mistral-7b/full_finetune-mistral-7b-bf16-3epoch.json\") as f:\n",
    "    full_bf16 = json.load(f)\n",
    "with open(\"mistral-7b/full_finetune-mistral-7b-fp32-3epoch.json\") as f:\n",
    "    full_fp32 = json.load(f)\n",
    "with open(\"mistral-7b/lora-mistral-7b-r64-3epoch.json\") as f:\n",
    "    lora = json.load(f)\n",
    "with open(\"mistral-7b/pissa-mistral-7b-r64-3epoch.json\") as f:\n",
    "    pissa = json.load(f)\n",
    "    \n",
    "fig, axs = plt.subplots(figsize=(7, 7))\n",
    "axs.plot([lh[\"loss\"] for lh in lora[\"log_history\"][:-1:100]], label=\"LoRA\")#,color=\"#FF8C00\")\n",
    "axs.plot([lh[\"loss\"] for lh in pissa[\"log_history\"][:-1:100]], label=\"PISSA\")#,color=\"#a50f15\")\n",
    "axs.plot([lh[\"loss\"] for lh in full_bf16[\"log_history\"][:-1:100]], label=\"Full Finetune\")#,color='#32CD32')\n",
    "#axs.plot([lh[\"loss\"] for lh in full_fp32[\"log_history\"][:-1:100]], label=\"Full Finetune\",color='#2ca02c')\n",
    "#axs.set_ylim((0.08,0.4))\n",
    "axs.set_xlabel(\"Steps\")\n",
    "axs.set_ylabel(\"MetaMathQA Loss\")\n",
    "    \n",
    "axins = inset_axes(axs, width=\"75%\", height=\"50%\", loc=\"upper right\")\n",
    "axins.plot([lh[\"loss\"] for lh in lora[\"log_history\"][:100]], label=\"LoRA\")#,color=\"#FF8C00\")\n",
    "axins.plot([lh[\"loss\"] for lh in pissa[\"log_history\"][:100]], label=\"PiSSA\")#,color=\"#a50f15\")\n",
    "axins.plot([lh[\"loss\"] for lh in full_bf16[\"log_history\"][:100]], label=\"Full Finetune\")#,color='#32CD32')\n",
    "#axins.plot([lh[\"loss\"] for lh in full_fp32[\"log_history\"][:100]], label=\"Full Finetune\",color='#2ca02c')\n",
    "axins.set_xlabel(\"The First 100 Steps\")\n",
    "axins.set_ylabel(\"MetaMathQA Loss\")\n",
    "axins.legend()\n",
    "\n",
    "axs.set_xticks([j * 10 for j in range(10)])\n",
    "axs.set_xticklabels([j * 1000 for j in range(10)])\n",
    "plt.savefig(\"more_step_loss_mistral.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 44,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1400x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "full_gsm8k=[\n",
    "0.5519332827899924,\n",
    "0.5868081880212282,\n",
    "0.5921152388172858,\n",
    "0.6269901440485216,\n",
    "0.6156178923426838,\n",
    "0.6125852918877938,\n",
    "0.6209249431387415,\n",
    "0.6285064442759667,\n",
    "0.6315390447308568,\n",
    "]\n",
    "lora_gsm8k=[\n",
    "0.46474601971190294,\n",
    "0.5314632297194845,\n",
    "0.5496588324488249,\n",
    "0.5815011372251706,\n",
    "0.5807429871114481,\n",
    "0.5898407884761183,\n",
    "0.5966641394996209,\n",
    "0.5898407884761183,\n",
    "0.5905989385898408,\n",
    "]\n",
    "pissa_gsm8k=[\n",
    "0.5322213798332069,\n",
    "0.5905989385898408,\n",
    "0.599696739954511,\n",
    "0.6254738438210766,\n",
    "0.6171341925701289,\n",
    "0.6376042456406369,\n",
    "0.6421531463229719,\n",
    "0.6444275966641395,\n",
    "0.6482183472327521,\n",
    "0.6391205458680819,\n",
    "]\n",
    "groups = 9\n",
    "bars_per_group = 3\n",
    "bar_width = 0.2\n",
    "group_width = bar_width * bars_per_group + bar_width\n",
    "fig, axs = plt.subplots(figsize=(14, 7))\n",
    "axs.bar(np.arange(groups) * group_width + 0 * bar_width,[i * 100 for i in lora_gsm8k[:groups]],width=bar_width,label=\"LoRA\")#,color=\"#FF8C00\")\n",
    "axs.bar(np.arange(groups) * group_width + 1 * bar_width,[i * 100 for i in pissa_gsm8k[:groups]],width=bar_width,label=\"PiSSA\")#,color=\"#a50f15\")\n",
    "axs.bar(np.arange(groups) * group_width + 2 * bar_width,[i * 100 for i in full_gsm8k[:groups]],width=bar_width,label=\"Full Finetune\")#,color='#32CD32')\n",
    "axs.set_xticks(np.arange(groups) * group_width + group_width / 2 - bar_width)\n",
    "axs.set_xticklabels([1000, 2000, 3000, 4000, 5000, 6000, 7000, 8000, 9000][:groups])\n",
    "axs.set_xlabel(\"Steps\")\n",
    "axs.set_ylabel(\"GSM8K Accuracy (%)\")\n",
    "axs.set_xlim((-0.25,7))\n",
    "axs.set_ylim((45,66))\n",
    "axs.legend()\n",
    "plt.savefig(\"more_step_gsm8k_llama2.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1400x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "full_gsm8k=[\n",
    "0.5852918877937832,\n",
    "0.6345716451857468,\n",
    "0.6755117513267627,\n",
    "0.7126611068991661,\n",
    "0.7247915087187263,\n",
    "0.7308567096285065,\n",
    "0.7520849128127369,\n",
    "0.7361637604245641,\n",
    "0.7460197119029568,\n",
    "]\n",
    "lora_gsm8k=[\n",
    "0.7558756633813495,\n",
    "0.7748294162244125,\n",
    "0.7808946171341926,\n",
    "0.8013646702047005,\n",
    "0.7907505686125853,\n",
    "0.7892342683851402,\n",
    "0.7930250189537529,\n",
    "0.799090219863533,\n",
    "0.8028809704321456,\n",
    "0.8119787717968158,\n",
    "]\n",
    "pissa_gsm8k=[\n",
    "0.7642153146322972,\n",
    "0.7717968157695224,\n",
    "0.778620166793025,\n",
    "0.7710386656557998,\n",
    "0.8028809704321456,\n",
    "0.8013646702047005,\n",
    "0.8051554207733131,\n",
    "0.8028809704321456,\n",
    "0.8089461713419257,\n",
    "0.8028809704321456,\n",
    "]\n",
    "groups = 9\n",
    "bars_per_group = 3\n",
    "bar_width = 0.2\n",
    "group_width = bar_width * bars_per_group + bar_width\n",
    "fig, axs = plt.subplots(figsize=(14, 7))\n",
    "axs.bar(np.arange(groups) * group_width + 0 * bar_width,[i * 100 for i in lora_gsm8k[:groups]],width=bar_width,label=\"LoRA\")#,color=\"#FF8C00\")\n",
    "axs.bar(np.arange(groups) * group_width + 1 * bar_width,[i * 100 for i in pissa_gsm8k[:groups]],width=bar_width,label=\"PiSSA\")#,color=\"#a50f15\")\n",
    "axs.bar(np.arange(groups) * group_width + 2 * bar_width,[i * 100 for i in full_gsm8k[:groups]],width=bar_width,label=\"Full Finetune\")#,color='#32CD32')\n",
    "axs.set_xticks(np.arange(groups) * group_width + group_width / 2 - bar_width)\n",
    "axs.set_xticklabels([1000, 2000, 3000, 4000, 5000, 6000, 7000, 8000, 9000][:groups])\n",
    "axs.set_xlabel(\"Steps\")\n",
    "axs.set_ylabel(\"GSM8K Accuracy (%)\")\n",
    "axs.set_xlim((-0.25,7))\n",
    "axs.set_ylim((70,81))\n",
    "axs.legend()\n",
    "plt.savefig(\"more_step_gsm8k_gemma.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1400x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "full_gsm8k=[\n",
    "    0.5852918877937832,\n",
    "0.6345716451857468,\n",
    "0.6755117513267627,\n",
    "0.7126611068991661,\n",
    "0.7247915087187263,\n",
    "0.7308567096285065,\n",
    "0.7520849128127369,\n",
    "0.7361637604245641,\n",
    "0.7460197119029568,\n",
    "]\n",
    "lora_gsm8k=[\n",
    "0.7149355572403336,\n",
    "0.733131159969674,\n",
    "0.7498104624715694,\n",
    "0.7558756633813495,\n",
    "0.7634571645185747,\n",
    "0.7687642153146323,\n",
    "0.7702805155420773,\n",
    "0.7664897649734648,\n",
    "0.7725549658832449,\n",
    "0.77710386656558,\n",
    "]\n",
    "pissa_gsm8k=[\n",
    "0.7202426080363912,\n",
    "0.7467778620166793,\n",
    "0.7581501137225171,\n",
    "0.7422289613343442,\n",
    "0.7626990144048522,\n",
    "0.7680060652009097,\n",
    "0.7710386656557998,\n",
    "0.7717968157695224,\n",
    "0.7642153146322972,\n",
    "0.7680060652009097,\n",
    "]\n",
    "groups = 9\n",
    "bars_per_group = 3\n",
    "bar_width = 0.2\n",
    "group_width = bar_width * bars_per_group + bar_width\n",
    "fig, axs = plt.subplots(figsize=(14, 7))\n",
    "axs.bar(np.arange(groups) * group_width + 0 * bar_width,[i * 100 for i in lora_gsm8k[:groups]],width=bar_width,label=\"LoRA\")#,color=\"#FF8C00\")\n",
    "axs.bar(np.arange(groups) * group_width + 1 * bar_width,[i * 100 for i in pissa_gsm8k[:groups]],width=bar_width,label=\"PiSSA\")#,color=\"#a50f15\")\n",
    "axs.bar(np.arange(groups) * group_width + 2 * bar_width,[i * 100 for i in full_gsm8k[:groups]],width=bar_width,label=\"Full Finetune\")#,color='#32CD32')\n",
    "axs.set_xticks(np.arange(groups) * group_width + group_width / 2 - bar_width)\n",
    "axs.set_xticklabels([1000, 2000, 3000, 4000, 5000, 6000, 7000, 8000, 9000][:groups])\n",
    "axs.set_xlabel(\"Steps\")\n",
    "axs.set_ylabel(\"GSM8K Accuracy (%)\")\n",
    "axs.set_xlim((-0.25,7))\n",
    "axs.set_ylim((70,77.5))\n",
    "axs.legend()\n",
    "plt.savefig(\"more_step_gsm8k_mistral.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\"\"\"\n",
    "'#1f77b4'\n",
    "'#ff7f0e'\n",
    "'#2ca02c'\n",
    "'#d62728'\n",
    "'#9467bd'\n",
    "'#8c564b'\n",
    "'#e377c2'\n",
    "'#7f7f7f'\n",
    "'#bcbd22'\n",
    "'#17becf'\n",
    "\"\"\"\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> imgs/more_steps_llama_3_pissa.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "from mpl_toolkits.axes_grid1.inset_locator import inset_axes\n",
    "import json"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "with open(\"llama-3-8b/full_finetune-llama-3-8b-3epoch.json\") as f:\n",
    "    full_bf16 = json.load(f)\n",
    "with open(\"llama-3-8b/full_finetune-llama-3-8b-fp32-3epoch.json\") as f:\n",
    "    full_fp32 = json.load(f)\n",
    "with open(\"llama-3-8b/lora-llama-3-8b-r128-3epoch.json\") as f:\n",
    "    lora = json.load(f)\n",
    "with open(\"llama-3-8b/pissa-llama-3-8b-r128-3epoch.json\") as f:\n",
    "    pissa = json.load(f)\n",
    "with open(\"llama-3-8b/qlora-llama-3-8b-r128-3epoch.json\") as f:\n",
    "    qlora = json.load(f)\n",
    "with open(\"llama-3-8b/loftq-llama-3-8b-r128-1iter.json\") as f:\n",
    "    loftq_iter1 = json.load(f)\n",
    "with open(\"llama-3-8b/loftq-llama-3-8b-r128-5iter.json\") as f:\n",
    "    loftq_iter5 = json.load(f)\n",
    "with open(\"llama-3-8b/pissa-llama-3-8b-r128-1iter-3epoch.json\") as f:\n",
    "    qpissa_iter1 = json.load(f)\n",
    "with open(\"llama-3-8b/pissa-llama-3-8b-r128-5iter-3epoch.json\") as f:\n",
    "    qpissa_iter5 = json.load(f)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x700 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "fig, axs = plt.subplots(figsize=(7, 7))\n",
    "axs.plot([lh[\"loss\"] for lh in qlora[\"log_history\"][:-1:100]], label=\"QLoRA\",color=\"#FFD580\")\n",
    "#axs.plot([lh[\"loss\"] for lh in loftq_iter1[\"log_history\"][:-1:100]], label=\"4bit LoftQ 1-iter\",color=\"#9ecae1\")\n",
    "axs.plot([lh[\"loss\"] for lh in loftq_iter5[\"log_history\"][:-1:100]], label=\"LoftQ\",color=\"#1f77b4\")\n",
    "#axs.plot([lh[\"loss\"] for lh in qpissa_iter1[\"log_history\"][:-1:100]], label=\"4bit PiSSA 1-iter\",color=\"#fcbba1\")\n",
    "axs.plot([lh[\"loss\"] for lh in qpissa_iter5[\"log_history\"][:-1:100]], label=\"QPiSSA\",color=\"#ef3b2c\")\n",
    "axs.plot([lh[\"loss\"] for lh in lora[\"log_history\"][:-1:100]], label=\"LoRA\",color=\"#FF8C00\")\n",
    "axs.plot([lh[\"loss\"] for lh in pissa[\"log_history\"][:-1:100]], label=\"PISSA\",color=\"#a50f15\")\n",
    "axs.plot([lh[\"loss\"] for lh in full_bf16[\"log_history\"][:-1:100]], label=\"Full Finetune\",color='#32CD32')\n",
    "axs.plot([lh[\"loss\"] for lh in full_fp32[\"log_history\"][:-1:100]], label=\"Full Finetune\",color='#2ca02c')\n",
    "#axs.set_ylim((0.08,0.4))\n",
    "axs.set_xlabel(\"Steps\")\n",
    "axs.set_ylabel(\"MetaMathQA Loss\")\n",
    "    \n",
    "axins = inset_axes(axs, width=\"75%\", height=\"50%\", loc=\"upper right\")\n",
    "axins.plot([lh[\"loss\"] for lh in qlora[\"log_history\"][:100]], label=\"QLoRA\",color=\"#FFD580\")\n",
    "#axins.plot([lh[\"loss\"] for lh in loftq_iter1[\"log_history\"][:100]], label=\"4bit LoftQ 1-iter\",color=\"#9ecae1\")\n",
    "axins.plot([lh[\"loss\"] for lh in loftq_iter5[\"log_history\"][:100]], label=\"LoftQ\",color=\"#1f77b4\")\n",
    "#axins.plot([lh[\"loss\"] for lh in qpissa_iter1[\"log_history\"][:100]], label=\"4bit PiSSA 1-iter\",color=\"#fcbba1\")\n",
    "axins.plot([lh[\"loss\"] for lh in qpissa_iter5[\"log_history\"][:100]], label=\"QPiSSA\",color=\"#ef3b2c\")\n",
    "axins.plot([lh[\"loss\"] for lh in lora[\"log_history\"][:100]], label=\"LoRA\",color=\"#FF8C00\")\n",
    "axins.plot([lh[\"loss\"] for lh in pissa[\"log_history\"][:100]], label=\"PiSSA\",color=\"#a50f15\")\n",
    "axins.plot([lh[\"loss\"] for lh in full_bf16[\"log_history\"][:100]], label=\"Full Finetune\",color='#32CD32')\n",
    "axins.plot([lh[\"loss\"] for lh in full_fp32[\"log_history\"][:100]], label=\"Full Finetune\",color='#2ca02c')\n",
    "axins.set_xlabel(\"The First 100 Steps\")\n",
    "axins.set_ylabel(\"MetaMathQA Loss\")\n",
    "axins.legend()\n",
    "\n",
    "axs.set_xticks([j * 10 for j in range(10)])\n",
    "axs.set_xticklabels([j * 1000 for j in range(10)])\n",
    "plt.savefig(\"more_step_loss_llama3.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1400x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "full_gsm8k=[\n",
    "    0.7558756633813495,\n",
    "0.7717968157695224,\n",
    "0.7945413191811979,\n",
    "0.8089461713419257,\n",
    "0.8097043214556482,\n",
    "0.8142532221379833,\n",
    "0.8119787717968158,\n",
    "0.8188021228203184,\n",
    "0.819560272934041\n",
    "]\n",
    "lora_gsm8k=[\n",
    "    0.7513267626990144,\n",
    "0.7558756633813495,\n",
    "0.7899924184988628,\n",
    "0.7892342683851402,\n",
    "0.7892342683851402,\n",
    "0.7899924184988628,\n",
    "0.8021228203184231,\n",
    "0.7922668688400303,\n",
    "0.7899924184988628,\n",
    "]\n",
    "pissa_gsm8k=[\n",
    "    0.7657316148597423,\n",
    "0.7846853677028052,\n",
    "0.7725549658832449,\n",
    "0.7945413191811979,\n",
    "0.7968157695223654,\n",
    "0.8097043214556482,\n",
    "0.8271417740712661,\n",
    "0.8248673237300985,\n",
    "0.8233510235026535,\n",
    "]\n",
    "qlora_gsm8k=[\n",
    "    0.7240333586050038,\n",
    "0.7657316148597423,\n",
    "0.7528430629264594,\n",
    "0.7740712661106899,\n",
    "0.7740712661106899,\n",
    "0.7778620166793025,\n",
    "0.7831690674753601,\n",
    "0.77710386656558,\n",
    "0.7854435178165277,\n",
    "]\n",
    "loftq_gsm8k_1iter=[\n",
    "0.7376800606520091,\n",
    "0.7710386656557998,\n",
    "0.7604245640636846,\n",
    "0.7862016679302501,\n",
    "0.7748294162244125,\n",
    "0.7831690674753601,\n",
    "0.7824109173616376,\n",
    "0.77710386656558,\n",
    "0.7862016679302501,\n",
    "0.7740712661106899,\n",
    "]\n",
    "loftq_gsm8k_5iter=[\n",
    "0.7460197119029568,\n",
    "0.7680060652009097,\n",
    "0.7452615617892343,\n",
    "0.7862016679302501,\n",
    "0.77710386656558,\n",
    "0.7877179681576952,\n",
    "0.7869598180439727,\n",
    "0.799090219863533,\n",
    "0.7968157695223654,\n",
    "0.7975739196360879,\n",
    "]\n",
    "qpissa_gsm8k_1iter=[\n",
    "    0.7498104624715694,\n",
    "0.7748294162244125,\n",
    "0.7664897649734648,\n",
    "0.796057619408643,\n",
    "0.7952994692949203,\n",
    "0.8028809704321456,\n",
    "0.796057619408643,\n",
    "0.7998483699772555,\n",
    "0.8028809704321456,\n",
    "]\n",
    "qpissa_gsm8k_5iter=[\n",
    "0.759666413949962,\n",
    "0.77710386656558,\n",
    "0.7839272175890827,\n",
    "0.7831690674753601,\n",
    "0.7937831690674754,\n",
    "0.8142532221379833,\n",
    "0.8089461713419257,\n",
    "0.8104624715693708,\n",
    "0.8104624715693708,\n",
    "]\n",
    "groups = 9\n",
    "bars_per_group = 6\n",
    "bar_width = 0.2\n",
    "group_width = bar_width * bars_per_group + bar_width\n",
    "fig, axs = plt.subplots(figsize=(14, 7))\n",
    "axs.bar(np.arange(groups) * group_width + 0 * bar_width,[i * 100 for i in qlora_gsm8k[:groups]],width=bar_width,label=\"QLoRA\",color=\"#FFD580\")\n",
    "#axs.bar(np.arange(groups) * group_width + 1 * bar_width,[i * 100 for i in loftq_gsm8k_1iter[:groups]],width=bar_width,label=\"4bit LoftQ 1-iter\",color=\"#9ecae1\")\n",
    "axs.bar(np.arange(groups) * group_width + 1 * bar_width,[i * 100 for i in loftq_gsm8k_5iter[:groups]],width=bar_width,label=\"LoftQ\",color=\"#1f77b4\")\n",
    "#axs.bar(np.arange(groups) * group_width + 3 * bar_width,[i * 100 for i in qpissa_gsm8k_1iter[:groups]],width=bar_width,label=\"4bit PiSSA 1-iter\",color=\"#fcbba1\")\n",
    "axs.bar(np.arange(groups) * group_width + 2 * bar_width,[i * 100 for i in qpissa_gsm8k_5iter[:groups]],width=bar_width,label=\"QPiSSA\",color=\"#ef3b2c\")\n",
    "axs.bar(np.arange(groups) * group_width + 3 * bar_width,[i * 100 for i in lora_gsm8k[:groups]],width=bar_width,label=\"LoRA\",color=\"#FF8C00\")\n",
    "axs.bar(np.arange(groups) * group_width + 4 * bar_width,[i * 100 for i in pissa_gsm8k[:groups]],width=bar_width,label=\"PiSSA\",color=\"#a50f15\")\n",
    "axs.bar(np.arange(groups) * group_width + 5 * bar_width,[i * 100 for i in full_gsm8k[:groups]],width=bar_width,label=\"Full Finetune\",color='#32CD32')\n",
    "axs.set_xticks(np.arange(groups) * group_width + group_width / 2 - bar_width)\n",
    "axs.set_xticklabels([1000, 2000, 3000, 4000, 5000, 6000, 7000, 8000, 9000][:groups])\n",
    "axs.set_xlabel(\"Steps\")\n",
    "axs.set_ylabel(\"GSM8K Accuracy (%)\")\n",
    "axs.set_xlim((-0.25,12.45))\n",
    "axs.set_ylim((72,83))\n",
    "axs.legend()\n",
    "plt.savefig(\"more_step_gsm8k_llama3.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2100x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "full_gsm8k=[\n",
    "0.5852918877937832,\n",
    "0.6345716451857468,\n",
    "0.6755117513267627,\n",
    "0.7126611068991661,\n",
    "0.7247915087187263,\n",
    "0.7308567096285065,\n",
    "0.7520849128127369,\n",
    "0.7361637604245641,\n",
    "0.7460197119029568,\n",
    "]\n",
    "lora_gsm8k=[\n",
    "0.7558756633813495,\n",
    "0.7748294162244125,\n",
    "0.7808946171341926,\n",
    "0.8013646702047005,\n",
    "0.7907505686125853,\n",
    "0.7892342683851402,\n",
    "0.7930250189537529,\n",
    "0.799090219863533,\n",
    "0.8028809704321456,\n",
    "0.8119787717968158,\n",
    "]\n",
    "pissa_gsm8k=[\n",
    "0.7642153146322972,\n",
    "0.7717968157695224,\n",
    "0.778620166793025,\n",
    "0.7710386656557998,\n",
    "0.8028809704321456,\n",
    "0.8013646702047005,\n",
    "0.8051554207733131,\n",
    "0.8028809704321456,\n",
    "0.8089461713419257,\n",
    "0.8028809704321456,\n",
    "]\n",
    "groups = 9\n",
    "bars_per_group = 3\n",
    "bar_width = 0.2\n",
    "group_width = bar_width * bars_per_group + bar_width\n",
    "fig, axs = plt.subplots(figsize=(21, 7))\n",
    "axs.bar(np.arange(groups) * group_width + 0 * bar_width,[i * 100 for i in lora_gsm8k[:groups]],width=bar_width,label=\"LoRA\",color=\"#FF8C00\")\n",
    "axs.bar(np.arange(groups) * group_width + 1 * bar_width,[i * 100 for i in pissa_gsm8k[:groups]],width=bar_width,label=\"PiSSA\",color=\"#a50f15\")\n",
    "axs.bar(np.arange(groups) * group_width + 2 * bar_width,[i * 100 for i in full_gsm8k[:groups]],width=bar_width,label=\"Full Finetune\",color='#32CD32')\n",
    "axs.set_xticks(np.arange(groups) * group_width + group_width / 2 - bar_width)\n",
    "axs.set_xticklabels([1000, 2000, 3000, 4000, 5000, 6000, 7000, 8000, 9000][:groups])\n",
    "axs.set_xlabel(\"Steps\")\n",
    "axs.set_ylabel(\"GSM8K Accuracy (%)\")\n",
    "axs.set_xlim((-0.25,7))\n",
    "axs.set_ylim((75,83))\n",
    "axs.legend()\n",
    "plt.savefig(\"more_step_gsm8k_gemma.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 2100x700 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "full_gsm8k=[\n",
    "    0.5852918877937832,\n",
    "0.6345716451857468,\n",
    "0.6755117513267627,\n",
    "0.7126611068991661,\n",
    "0.7247915087187263,\n",
    "0.7308567096285065,\n",
    "0.7520849128127369,\n",
    "0.7361637604245641,\n",
    "0.7460197119029568,\n",
    "]\n",
    "lora_gsm8k=[\n",
    "0.7149355572403336,\n",
    "0.733131159969674,\n",
    "0.7498104624715694,\n",
    "0.7558756633813495,\n",
    "0.7634571645185747,\n",
    "0.7687642153146323,\n",
    "0.7702805155420773,\n",
    "0.7664897649734648,\n",
    "0.7725549658832449,\n",
    "0.77710386656558,\n",
    "]\n",
    "pissa_gsm8k=[\n",
    "0.7202426080363912,\n",
    "0.7467778620166793,\n",
    "0.7581501137225171,\n",
    "0.7422289613343442,\n",
    "0.7626990144048522,\n",
    "0.7680060652009097,\n",
    "0.7710386656557998,\n",
    "0.7717968157695224,\n",
    "0.7642153146322972,\n",
    "0.7680060652009097,\n",
    "]\n",
    "groups = 9\n",
    "bars_per_group = 3\n",
    "bar_width = 0.2\n",
    "group_width = bar_width * bars_per_group + bar_width\n",
    "fig, axs = plt.subplots(figsize=(21, 7))\n",
    "axs.bar(np.arange(groups) * group_width + 0 * bar_width,[i * 100 for i in lora_gsm8k[:groups]],width=bar_width,label=\"LoRA\",color=\"#FF8C00\")\n",
    "axs.bar(np.arange(groups) * group_width + 1 * bar_width,[i * 100 for i in pissa_gsm8k[:groups]],width=bar_width,label=\"PiSSA\",color=\"#a50f15\")\n",
    "axs.bar(np.arange(groups) * group_width + 2 * bar_width,[i * 100 for i in full_gsm8k[:groups]],width=bar_width,label=\"Full Finetune\",color='#32CD32')\n",
    "axs.set_xticks(np.arange(groups) * group_width + group_width / 2 - bar_width)\n",
    "axs.set_xticklabels([1000, 2000, 3000, 4000, 5000, 6000, 7000, 8000, 9000][:groups])\n",
    "axs.set_xlabel(\"Steps\")\n",
    "axs.set_ylabel(\"GSM8K Accuracy (%)\")\n",
    "axs.set_xlim((-0.25,7))\n",
    "axs.set_ylim((70,80))\n",
    "axs.legend()\n",
    "plt.savefig(\"more_step_gsm8k_mistral.pdf\", bbox_inches=\"tight\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "\"\"\"\n",
    "'#1f77b4'\n",
    "'#ff7f0e'\n",
    "'#2ca02c'\n",
    "'#d62728'\n",
    "'#9467bd'\n",
    "'#8c564b'\n",
    "'#e377c2'\n",
    "'#7f7f7f'\n",
    "'#bcbd22'\n",
    "'#17becf'\n",
    "\"\"\"\n"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "base",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.16"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

